Hierarchical Evolutionary Optimization with Predictive Modeling for Stable Delay-Constrained Routing in Vehicular Networks

Vehicular Ad Hoc Networks (VANETs) are a cornerstone of intelligent transportation systems, facilitating real-time communication between vehicles and infrastructure. However, the dynamic nature of VANETs introduces significant challenges in routing, especially in minimizing communication delay while ensuring route stability. This paper proposes a hierarchical evolutionary optimization framework for delay-constrained routing in vehicular networks. Leveraging multi-objective optimization, the framework balances delay and stability objectives and incorporates adaptive mechanisms like incremental route adjustments and LSTM-based predictive modeling. Simulation results confirm that the proposed framework maintains low delay and high stability, adapting effectively to frequent topology changes in dynamic vehicular environments.

==> buildings.m <==
%% 参数设置
N = 50;  % 节点数（例如50个节点）
T = 100; % 时间步数
populationSize = 50;  % MOEA/D种群大小
numGenerations = 100; % MOEA/D代数
networkSize = 10;     % 网络的大小（例如10x10网格）
windowSize = 10;      % LSTM输入的时间窗口大小

%% 网络初始化
grid = createGrid(networkSize, N);  % 初始化网格网络

%% 生成历史数据并重新格式化为LSTM输入
historicalData = generateHistoricalData(N, T);  % 生成历史数据

trainData = cell(N, 1);
for i = 1:N
    sequence = historicalData(i, :); 
    sequences = [];
    for j = 1:(T - windowSize)
        sequences(:, j) = sequence(j:j + windowSize - 1)';
    end
    trainData{i} = sequences;
end

% 生成 LSTM 的训练数据和标签
trainData = cell(N, 1);     % N 个节点
trainLabels = zeros(N, T - windowSize);  % 每个节点对应 T - windowSize 个标签

for i = 1:N
    % 提取节点 i 的历史数据，并将其划分为窗口序列
    sequence = historicalData(i, :); 
    sequences = cell(1, T - windowSize);
    
    for j = 1:(T - windowSize)
        sequences{j} = sequence(j:j + windowSize - 1)';  % 每个窗口作为 LSTM 输入
        trainLabels(i, j) = sequence(j + windowSize);    % 标签为窗口之后的下一个时间步
    end
    
    trainData{i} = sequences;
end

% 将 trainData 和 trainLabels 转换为符合 trainNetwork 要求的格式
trainData = horzcat(trainData{:});      % 将 trainData 展平为一个 cell 数组
trainLabels = reshape(trainLabels', [], 1); % 将 trainLabels 转换为列向量


%% 定义并训练LSTM模型
lstmLayers = [
    sequenceInputLayer(windowSize)
    lstmLayer(50, 'OutputMode', 'last')
    fullyConnectedLayer(1)
    regressionLayer
];
% lstmOptions = trainingOptions('adam', 'MaxEpochs', 100, 'MiniBatchSize', 10);
lstmOptions = trainingOptions('adam', 'MaxEpochs', 20, 'MiniBatchSize', 10, ...
    'OutputFcn', @trackTrainingLosses);

if isfile('lstmModel.mat')
    load('lstmModel.mat', 'lstmModel');  % 加载已保存的模型
else
    % 如果模型不存在，执行训练代码并保存
    lstmModel = trainNetwork(trainData, trainLabels, lstmLayers, lstmOptions);
    save('lstmModel.mat', 'lstmModel');
end




%% MOEA/D优化过程
% 初始化MOEA/D种群和分解权重
population = initializePopulation(populationSize, grid);
lambda = initializeLambda(populationSize);

% 初始化 bestFitness 和 bestSolution
bestFitness = inf(populationSize, 1);  % 初始适应度为无穷大
bestSolution = cell(populationSize, 1); % 初始化最优解决方案存储

% 开始MOEA/D优化过程
for gen = 1:numGenerations
    gen
    % 评估每个个体路径
    for i = 1:populationSize
    path = population{i};
    delay = calculateDelay(path, grid);   % 计算路径的延迟
    stability = calculateStability(path, grid, lstmModel, windowSize); % 稳定性使用LSTM预测
    
    % 检查路径是否有效
    if delay == inf || stability == -inf
        % 为无效路径设置一个较高的适应度值
        populationFitness(i,:) = [inf, -inf];
    else
        % 否则存储实际的适应度值
        populationFitness(i,:) = [delay, -stability];
    end
end
    
    % 通过分解求解多目标优化（MOEA/D）
    for i = 1:populationSize
        scalarFitness = lambda(i,1) * populationFitness(i,1) + lambda(i,2) * populationFitness(i,2);
        if scalarFitness < bestFitness(i)
            bestFitness(i) = scalarFitness;
            bestSolution{i} = population{i};
        end
    end
    
    % 生成后代并进行选择、交叉、变异
    offspring = generateOffspring(population, populationFitness);
    population = updatePopulation(population, offspring, lambda, populationFitness, grid, lstmModel, windowSize);

    
    % 如果网络条件改变，进行增量调整
    if mod(gen, 10) == 0  % 每10代模拟一次网络拓扑变化
        population = adjustPopulation(population, lstmModel, grid, windowSize);
    end

end


%% 结果分析
% 计算路径的平均行驶时间和稳定性得分
travelTimes = calculateTravelTimes(bestSolution, grid);
stabilityScores = calculateStabilityScores(bestSolution, grid, lstmModel, windowSize);

Paretoset = findParetoSolutions(travelTimes, stabilityScores);
visualizeParetoSolutions(travelTimes, stabilityScores, Paretoset)

disp(['Average Travel Time: ', num2str(mean(travelTimes))]);
disp(['Average Stability Score: ', num2str(mean(stabilityScores))]);

%% 辅助函数
function visualizeParetoSolutions(travelTimes, stabilityScores, paretoSet)
    % 可视化帕累托解
    % travelTimes - 行驶时间的向量
    % stabilityScores - 稳定性得分的向量
    % paretoSet - 帕累托最优解的索引集合

    % 绘制所有解
    figure(2)
    scatter(travelTimes, stabilityScores, 'o', 'MarkerEdgeColor', 'blue');
    hold on;
    
    % 绘制帕累托最优解
    scatter(travelTimes(paretoSet), stabilityScores(paretoSet), 'o', ...
            'MarkerEdgeColor', 'red', 'MarkerFaceColor', 'red');

    % 设置图形标题和坐标轴标签
    title('Pareto Optimal Solutions');
    xlabel('Travel Times (Lower is Better)');
    ylabel('Stability Scores (Higher is Better)');
    
    % 图例
    legend('All Solutions', 'Pareto Optimal Solutions');
    grid on;
    hold off;
end

function paretoSet = findParetoSolutions(travelTimes, stabilityScores)
    % 找到帕累托最优解
    % travelTimes - 路径的行驶时间向量，越小越好
    % stabilityScores - 路径的稳定性得分向量，越大越好
    % paretoSet - 帕累托最优解的索引集合
    
    % 初始化变量
    numSolutions = length(travelTimes);
    isParetoOptimal = true(numSolutions, 1);  % 标记每个解是否为帕累托最优解
    
    % 遍历每一对解，检查是否有支配关系
    for i = 1:numSolutions
        for j = 1:numSolutions
            % 检查解 j 是否支配解 i
            if (travelTimes(j) <= travelTimes(i) && stabilityScores(j) >= stabilityScores(i)) && ...
               (travelTimes(j) < travelTimes(i) || stabilityScores(j) > stabilityScores(i))
                isParetoOptimal(i) = false;  % 如果 i 被支配，则不是帕累托最优解
                break;  % 不需要再检查其他 j，跳出循环
            end
        end
    end
    
    % 提取帕累托最优解的索引
    paretoSet = find(isParetoOptimal);
end


% 初始化网络
function grid = createGrid(size, N)
    grid = rand(size, size, N);  % 创建一个随机的网格节点
end

% 初始化种群
function population = initializePopulation(populationSize, grid)
    gridSize = size(grid, 1);  % 获取网格大小
    population = cell(populationSize, 1);
    for i = 1:populationSize
        population{i} = randi([1 gridSize], 1, 10);  % 确保节点索引在 [1, gridSize] 范围内
    end
end

% 初始化MOEA/D分解权重
function lambda = initializeLambda(populationSize)
    lambda = rand(populationSize, 2);
    lambda = lambda ./ sum(lambda, 2);  % 归一化
end

% 生成历史数据
function historicalData = generateHistoricalData(N, T)
    historicalData = zeros(N, T);  % 初始化历史数据矩阵
    for i = 1:N
        historicalData(i, 1) = rand();
        for t = 2:T
            historicalData(i, t) = historicalData(i, t-1) + 0.1 * (rand() - 0.5);
        end
    end
end

function delay = calculateDelay(path, grid)
    delay = 0;  % 初始化路径的总延迟
    gridSize = size(grid, 1);  % 获取网格大小

    % 计算路径中每对相邻节点之间的延迟
    for i = 1:(length(path) - 1)
        node1 = path(i);
        node2 = path(i + 1);

        % 检查节点索引是否在 grid 范围内
        if node1 > gridSize || node2 > gridSize || node1 < 1 || node2 < 1
            warning('路径包含无效节点索引，跳过此路径。');
            delay = inf;  % 设置一个较大的延迟值，标记为无效路径
            return;
        end

        % 从 grid 矩阵中获取节点之间的延迟
        delayBetweenNodes = grid(node1, node2);
        delay = delay + delayBetweenNodes;  % 累加到路径的总延迟中
    end
end



function stability = calculateStability(path, grid, lstmModel, windowSize)
    history = generatePathHistory(path, grid, windowSize); % 生成历史序列

    % 检查 history 是否有效
    if isempty(history)
        stability = -inf;  % 如果 history 无效，设置稳定性为一个极小值，标记为无效路径
        return;
    end

    % 将 history 转换为 N×1 的元胞数组格式
    historyCell = {history};  % 将 history 包装为 cell 数组
    stability = predict(lstmModel, historyCell); % 使用LSTM预测稳定性
end


% 生成后代
function offspring = generateOffspring(population, populationFitness)
    % 生成后代个体
    % population - 当前种群，包含多个路径
    % populationFitness - 当前种群的适应度矩阵，用于选择父代个体
    % offspring - 生成的后代个体（路径）

    numIndividuals = length(population);  % 种群大小
    crossoverRate = 0.8;  % 交叉率
    mutationRate = 0.2;   % 变异率

    offspring = cell(numIndividuals, 1);  % 初始化后代种群

    % 通过交叉和变异生成每个后代个体
    for i = 1:numIndividuals
        % 选择两个父代个体（例如使用轮盘赌选择）
        parent1 = selectParent(population, populationFitness);
        parent2 = selectParent(population, populationFitness);

        % 执行交叉操作
        if rand < crossoverRate
            child = crossover(parent1, parent2);
        else
            child = parent1;  % 如果不交叉，则直接保留第一个父代
        end

        % 执行变异操作
        if rand < mutationRate
            child = mutate(child);
        end

        % 将生成的子代加入到后代种群
        offspring{i} = child;
    end
end

% 选择父代个体（轮盘赌选择法）
function parent = selectParent(population, populationFitness)
    % 排除无效路径
    validIndices = find(populationFitness(:, 1) < inf);
    
    if isempty(validIndices)
        error('没有有效的父代可供选择，请检查路径生成和适应度评估。');
    end

    % 仅选择有效路径
    fitnessScores = 1 ./ (1 + populationFitness(validIndices, 1));
    selectionProb = fitnessScores / sum(fitnessScores);
    idx = validIndices(find(rand <= cumsum(selectionProb), 1));
    parent = population{idx};
end


% 交叉操作：单点交叉
function child = crossover(parent1, parent2)
    crossoverPoint = randi([1, length(parent1) - 1]);  % 随机选择交叉点
    child = [parent1(1:crossoverPoint), parent2(crossoverPoint + 1:end)];
end

% 变异操作：随机选择一个节点进行替换
function mutant = mutate(individual)
    mutationPoint = randi([1, length(individual)]);  % 随机选择变异位置
    newNode = randi([1, 50]);  % 假设节点ID在1到50之间
    mutant = individual;
    mutant(mutationPoint) = newNode;  % 用新节点替换原位置节点
end


function population = updatePopulation(population, offspring, lambda, populationFitness, grid, lstmModel, windowSize)
    % 更新种群，比较后代和父代个体的适应度，将最优的个体保留到下一代种群中
    % population - 当前种群
    % offspring - 生成的后代个体
    % lambda - MOEA/D 的分解权重向量
    % populationFitness - 当前种群个体的适应度矩阵
    % grid - 网格结构，用于计算延迟和稳定性
    % lstmModel - 用于稳定性预测的 LSTM 模型
    % windowSize - LSTM 模型输入的时间窗口大小

    % 遍历种群中的每个个体
    for i = 1:length(population)
        % 获取当前个体和对应的适应度
        parent = population{i};
        parentFitness = populationFitness(i, :);
        
        % 获取对应的后代和它的适应度
        child = offspring{i};
        childFitness = [calculateDelay(child, grid), calculateStability(child, grid, lstmModel, windowSize)];
        
        % 计算父代和子代的分解目标值
        parentScalarFitness = lambda(i,1) * parentFitness(1) + lambda(i,2) * parentFitness(2);
        childScalarFitness = lambda(i,1) * childFitness(1) + lambda(i,2) * childFitness(2);
        
        % 比较父代和子代的分解目标值，保留适应度更高的个体
        if childScalarFitness < parentScalarFitness
            % 如果后代更优，则用后代替换父代
            population{i} = child;
            populationFitness(i, :) = childFitness;
        end
    end
end



function population = adjustPopulation(population, lstmModel, grid, windowSize)
    % 调整种群以适应网络条件变化
    % population - 当前种群
    % lstmModel - 经过训练的LSTM模型，用于预测未来的路径稳定性
    % grid - 网络的节点信息，用于生成历史数据
    % windowSize - LSTM模型的输入时间窗口大小

    % 遍历种群中的每条路径
    for i = 1:length(population)
        path = population{i};  % 当前路径
        
        % 为每条路径生成历史数据作为LSTM输入
        history = generatePathHistory(path, grid, windowSize);

        % 确保 history 是 [windowSize, 特征数] 的序列，并将其包装为元胞数组
        historyCell = cell(1, 1); % 创建 1x1 元胞数组
        historyCell{1} = history; % 将 history 放入元胞数组中

        % 使用 LSTM 预测路径的未来稳定性
        predictedStability = predict(lstmModel, historyCell);
        
        % 如果预测稳定性低于设定的阈值，则进行路径调整
        stabilityThreshold = 0.5;  % 根据需求设定稳定性阈值
        if predictedStability < stabilityThreshold
            % 生成新的候选节点，用于替换路径中的不稳定节点
            path = mutatePath(path);  % 调用路径变异函数以生成较稳定的路径
            population{i} = path;     % 更新种群中的路径
        end
    end
end




function history = generatePathHistory(path, grid, windowSize)
    % 根据路径生成历史数据，作为LSTM的输入
    % path - 当前路径（节点的序列）
    % grid - 网络中的节点状态数据
    % windowSize - 时间窗口大小，用于生成LSTM输入的时间序列长度

    gridSize = size(grid, 1);  % 获取网格大小
    history = zeros(windowSize, 1);  % 初始化历史数据矩阵，大小为 [windowSize, 1]

    % 从grid中提取路径上各节点的历史状态数据
    for t = 1:windowSize
        nodeIndex = path(mod(t - 1, length(path)) + 1);  % 按路径节点循环
        if nodeIndex <= gridSize && nodeIndex > 0
            history(t) = grid(nodeIndex, t);
        else
            history(t) = 0;  % 如果索引无效，填充默认值0
        end
    end
end


% 路径变异函数，生成替代路径以提高稳定性
function newPath = mutatePath(path)
    % 在现有路径的基础上生成一个小的变异，避免不稳定的节点
    mutationRate = 0.2;  % 设置变异率
    newPath = path;      % 初始化新路径
    
    % 随机选择路径中的节点并替换
    for j = 1:length(path)
        if rand < mutationRate
            newPath(j) = randi([1, 50]); % 假设节点ID在1到50之间
        end
    end
end


function travelTimes = calculateTravelTimes(solution, grid)
    % 计算路径的总行驶时间
    % solution - 包含多个路径的解决方案集合
    % grid - 网络中的节点信息（例如节点之间的距离或权重矩阵）

    numPaths = length(solution);  % 获取路径数量
    travelTimes = zeros(numPaths, 1);  % 初始化行驶时间向量

    % 遍历每条路径，计算每条路径的总行驶时间
    for i = 1:numPaths
        path = solution{i};  % 获取当前路径
        pathTime = 0;  % 初始化当前路径的总时间
        
        % 计算路径上每两个相邻节点之间的行驶时间
        for j = 1:(length(path) - 1)
            node1 = path(j);
            node2 = path(j + 1);
            
            % 从grid中获取节点之间的距离或权重，假设grid存储节点的距离矩阵
            travelTimeBetweenNodes = grid(node1, node2);
            pathTime = pathTime + travelTimeBetweenNodes;
        end
        
        travelTimes(i) = pathTime;  % 记录当前路径的总行驶时间
    end
end


function stabilityScores = calculateStabilityScores(solution, grid, lstmModel, windowSize)
    % 计算每条路径的稳定性得分
    % solution - 包含多个路径的解决方案集合
    % grid - 网络中的节点信息（例如节点的历史状态）
    % lstmModel - 经过训练的LSTM模型，用于预测未来的节点稳定性
    % windowSize - LSTM模型的输入时间窗口大小

    numPaths = length(solution);  % 获取路径数量
    stabilityScores = zeros(numPaths, 1);  % 初始化稳定性得分向量

    % 遍历每条路径，计算每条路径的稳定性得分
    for i = 1:numPaths
        path = solution{i};  % 获取当前路径
        pathStability = 0;   % 初始化路径的稳定性
        
        % 为每条路径生成历史数据并使用LSTM模型预测其未来稳定性
        history = generatePathHistory(path, grid, windowSize);
        predictedStability = predict(lstmModel, history);  % 预测路径的未来稳定性
        
        % 稳定性得分可以是LSTM模型的预测值，或对预测值进行处理
        pathStability = mean(predictedStability);  % 这里取预测值的均值作为稳定性得分
        
        stabilityScores(i) = pathStability;  % 记录当前路径的稳定性得分
    end
end


% 定义训练过程中的损失输出函数
function stop = trackTrainingLosses(info)
    stop = false; % 设置停止标志
    persistent trainingLosses; % 持久化变量存储损失值
    
    if info.State == "start"
        trainingLosses = []; % 初始化损失记录
    elseif info.State == "iteration"
        trainingLosses = [trainingLosses; log(info.TrainingLoss)]; % 记录每次迭代的损失
    elseif info.State == "done"
        figure(1);
        plot(trainingLosses, '-o');
        xlabel('Iteration');
        ylabel('Training Loss');
        title('LSTM Training Loss Over Iterations');
        grid on;
    end
end


